Character varieties for real forms

Let $\Gamma$ be a finitely generated group and $G$ a real form of $\mathrm{SL}_n(\mathbb{C})$. We propose a definition for the $G$-character variety of $\Gamma$ as a subset of the $\mathrm{SL}_n(\mathbb{C})$-character variety of $\Gamma$. We consider two anti-holomorphic involutions of the $\mathrm{SL}_n(\mathbb{C})$ character variety and show that an irreducible representation with character fixed by one of them is conjugate to a representation taking values in a real form of $\mathrm{SL}_n(\mathbb{C})$. We study in detail an example: the $\mathrm{SL}_n(\mathbb{C})$, $\mathrm{SU}(2,1)$ and $\mathrm{SU}(3)$ character varieties of the free product $\mathbb{Z}/3\mathbb{Z} * \mathbb{Z}/3\mathbb{Z}$.

==> img/traces_charvar_z3z3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Polynômes Delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def p((zr,zi),(wr,wi)):\n",
    "    zm = zr^2 + zi^2\n",
    "    wm = wr^2 + wi^2\n",
    "    return zm*wm + 2*(-3*zi^2*zr + zr^3) + 2*(-3*wi^2*wr + wr^3) - 6*zm - 6*wm + 9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "zr = var('zr', domain = 'real')\n",
    "zi = var('zi',domain = 'real')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def s((zr,zi),(wr,wi)):\n",
    "    zm = zr^2 + zi^2\n",
    "    wm = wr^2 + wi^2\n",
    "    return zm + wm - 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def delta((zr,zi),(wr,wi)):\n",
    "    return (s((zr,zi),(wr,wi))^2 - 4*p((zr,zi),(wr,wi))).real()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Graphe pêche et fonction de Goldman"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "y = var('y')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def f_goldman_r(x,y):\n",
    "    return (x^2 + y^2)^2 - 8 * (x^3 - 3*x*y^2) + 18 * (x^2 + y^2) - 27"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "courbe_parab = implicit_plot(f_goldman_r(x,y) , (x,-6,6) , (y,-6,6))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Tranche de Parker-Will (a.k.a. \"la pêche\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "y = var('y')\n",
    "def peche(x,y):\n",
    "    return delta((3,0),(x,y))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D1 = implicit_plot(peche(x,y) , (x,-6,9) , (y,-8,8) , color = 'red', plot_points = 500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D1.save_image('tranche_parker_will.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##Points remarquables et texte"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "point_reductible_1 = point2d((0,0), size = 72 , color = 'blue', zorder = 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "T1 = text(\"$\\mathrm{SU}(2,1)$\", (4,0) , color = 'black' , fontsize = 'medium')\n",
    "T2 = text(\"$\\mathrm{SU}(2,1)$\", (-2.5,4), color = 'black', fontsize = 'medium')\n",
    "T3 = text(\"$\\mathrm{SU}(2,1)$\", (-2.5,-4), color = 'black', fontsize = 'medium')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(D1+point_reductible_1+T1+T2+T3).save_image('tranche_parker_will_legende.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Tranche de FGKRT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def char_m8(x,y):\n",
    "    return delta((x,y),(1,0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D2 = implicit_plot(char_m8(x,y), (x,-3,5.) , (y,-5.,5.), color = 'red', plot_points = 500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "D2.save_image('tranche_fgkrt.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##Points remarquables et texte"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "points_reductibles = point2d([(2,0),(-1,sqrt(3)),(-1,-sqrt(3))], size = 72 , color = 'blue', zorder = 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "TT1 = text(\"$\\mathrm{SU}(2,1)$\", (3.5,0) , color = 'black' , fontsize = 'small')\n",
    "TT2 = text(\"$\\mathrm{SU}(2,1)$\", (-2,3.5), color = 'black', fontsize = 'small')\n",
    "TT3 = text(\"$\\mathrm{SU}(2,1)$\", (-2,-3.3), color = 'black', fontsize = 'small')\n",
    "TT4 = text(\"$\\mathrm{SU}(3)$\", (0,0), color = 'black', fontsize = 'medium')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdoAAAJJCAYAAAAN/vbfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nili0REREKmLREhERqej/AV33JPX4Jvk/AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D2+points_reductibles+TT1+TT2+TT3+TT4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "(D2+points_reductibles+TT1+TT2+TT3+TT4).save_image('tranche_fgkrt_legende.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Dessins modulables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def tranche_w(wr,wi):\n",
    "    def tranche1(x,y):\n",
    "            return delta((x,y),(wr,wi))\n",
    "    return implicit_plot(tranche1(x,y), (x,-6,9.) , (y,-9.,9.), color = 'red')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## w_0 = 3.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "points_reductibles2 = point2d([(-0.5,0),(1/4,-sqrt(3)/4),(1/4,sqrt(3)/4)], size = 72 , color = 'blue', zorder = 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "W1_35 = text(\"$\\mathrm{SU}(2,1)$\", (4,0) , color = 'black' , fontsize = 'medium')\n",
    "W2_35 = text(\"$\\mathrm{SU}(2,1)$\", (-2.5,4), color = 'black', fontsize = 'medium')\n",
    "W3_35 = text(\"$\\mathrm{SU}(2,1)$\", (-2.5,-4), color = 'black', fontsize = 'medium')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAewAAAJJCAYAAABoEwSgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzs3Xd4U2X7B/BvQwilLauWSpEpo8ieshFRFCgW1IKNlCHw\nIvunglqwKg4EXkVRQZSh4IsGREFQlkyhgOw9ZENLWQVp6aKUnN8ftwUKBZpmPDnJ93NdvU5Jk3Pu\ntCR3nnU/PpqmaSAiIiK3ZlAdABEREd0fEzYREZEOMGETERHpABM2ERGRDjBhExER6QATNhERkQ4w\nYRMREekAEzYREZEOGF11IavVioSEBBQpUgQ+Pj6uuiwREZHb0jQNV65cQenSpWEw3LsN7bKEnZCQ\ngLJly7rqckRERLoRFxeHMmXK3PM+LkvYRYoUASBBFS1a9K73i4yMxOzZs/N1jfw+1luuac9jveWa\n9jyW13TPx/Ka7vlYb7nm/R6bnJyMsmXL3siR9+KyhJ3dDV60aNF7Jmyj0XjPn99Lfh/rLde057He\nck17HstruudjeU33fKy3XDOvj83LULFHTTozm80ufZy9j1VxTRW/o/xS9XfR03P1ludpz2P5PJ2L\n/3ed+9gcNBdJSkrSAGhJSUn3vN8zzzzjoojU8pbnqWne81z5PD2PtzxXPk918pobNU3TPKqFTURE\n5KncLmGr6tZxNW95noD3PFc+T8/jLc+Vz1MffDRN01xxoeTkZBQrVgxJSUn5HrgnIiLyJLbkRrdr\nYRMREdGdmLCJiIh0wGXrsLNFRkbCaDTCbDbrfjyBiIgoPywWCywWC7KysvL8GI5hExERKcIxbCIi\nIg/DhE1ERKQDTNhEREQ6wIRNRESkA0zYREREOsCETUREpANM2ERERDrAhE1ERKQDTNhEREQ6wIRN\nRESkA0zYREREOsCETUREpANM2ERERDrAhE1ERKQDTNhEREQ6wIRNRESkA0zYREREOsCETUREpANM\n2ERERDrAhE1ERKQDTNhEREQ6wIRNRESkA0zYREREOsCETUREpANM2ERERDrAhE1ERKQDTNhEREQ6\nYHT1BSMjI2E0GmE2m2E2m119eSIiIuUsFgssFguysrLy/BgfTdM0J8Z0Q3JyMooVK4akpCQULVrU\nFZckIiJya7bkRnaJExER6QATNhERkQ4wYRMREekAEzYREZEOMGETERHpgMuXddFtrFbg6FHg0iUg\nPR24ehUoXhwICQFKlwaM/BMRERETtutkZQFz5gCLFwO7dgGnTgFpacD16/d+nMEA+PsDgYFAaCjQ\nvDkQHg7UreuauImIyC1wHbYzZWYCH34I/PADcPw4kP2rLlQIePBBoGxZaUWXLy+tal9faVFfuQJc\nvAicPy+JPSEBuHBBbs9mNAKVKwPt2wPDh8t5iIhIV2zJjUzYzrB3L/DKK8CaNdKCLlQIqF8fMJuB\n7t0lOeeH1QrExgILFgDLlwN//y0fCgAgOBjo0AF47z2gXDmHPRUiInIeJmxVDh+WhLxpk/w7NBQY\nORLo0cN511y/Hhg/Hli1CkhKktvKlQP+8x8gOppj4EREboyVzlwtMxMICwOqVpVk3bw5cOwYcPCg\nc5M1INeaNw+4fBnYskW6yM+dA95+GyhcWOI6fty5MRARkdMxYdtr/XqgZEmZTFa7tnSHx8YCFSu6\nPpaGDSWOtDRg6lRpaS9eDDz8MNC0KXDggOtjIiIih2DCtsfIkUCLFkBqKvDllzL7u0YN1VHJzPK+\nfWW52J49QJMmwF9/AdWrA40aydg3ERHpChN2flitMsFrzBiZnX30KDB4sOqoclezJrBxI3DokHSf\nb90KVKsGtGkjs8+JiEgXmLBtlZUF1KkDLFkiCfDkSVmW5e6qVJGu+v37Zcb66tVAmTIyOc1qVR0d\nERHdBxO2LaxWSXZ798pksthY/c3CfuQRYNs2YMMGSdjTpgElSgC//KI6MiIiugcmbFuEhcmYcLdu\nwMyZqqOxT9OmUpTlv/8FMjKAiAjpMbh0SXVkRESUCybsvBo4EFi6FGjZEpg1S3U0jvP661JF7fHH\npdVdqhQwYYLqqIiI6DZM2HlhsQCTJwOVKkn1Mk9TtKgUXlm0SNZuv/oq0LgxkJKiOjIiIvoXE/b9\nJCcDL70kiWz7dlky5ak6dJDWdvv2wObNUu50yRLVUREREZiw7++pp2TLy//9T1qins5kkmIr//uf\n1EHv0EHWdHMmORGRUkzY9zJzppQafeop4PnnVUfjWlFRQFycLAebPl2OiYmqoyIi8lpM2HdjtUox\nFF9f2R3LGwUHS8GV/v2lNnq5crKUjYiIXI4J+25efVUmXY0ZI0nbm02eDMydC1y7BrRqJbuDERGR\nS3F7zdxkZMh4dfHiwPnzqqNxH4cPS13yS5dkiODnn1VHRESka9xe014jRkhr8tNPVUfiXqpUAU6f\nlmpvv/wC1KsnW4sSEZHTMWHnZvp0aV1HRamOxP34+kpp0xdeAHbulG1EWR2NiMjpXF4IOzIyEkaj\nEWazGWaz2dWXv79Zs4ArV4A33lAdiXubPVta3B9+CFSoAOzYIYVliIjoviwWCywWC7KysvL8GI5h\n365yZdmBKzVV1iTTvU2fLjt+FSwoM8gbNVIdERGRbnAMO7/On5e9rVu3ZrLOqz59pBra9etAs2ae\nWbqViMgNMGHfaswYOb71lto49Obpp4F16wAfH+CJJ6RSGhERORQT9q1++UVqhrdurToS/WnaFNi6\nVbrGO3bkki8iIgdjws6WkSGlOJs2VR2JftWuDezaJTPJu3aVD0BEROQQTNjZfvhBju44c11PQkOB\nPXskaXfpAvz+u+qIiIg8AhN2tp9+kuOLL6qNwxNUqiTLvEwmoFMnYPly1REREekeE3a2rVuBkiUB\nPz/VkXiG0FApsGI0yv7a69erjoiISNeYsAHZmevSJaBOHdWReJYaNWR7Uh8foE0b4O+/VUdERKRb\nTNgAsHatHB97TG0cnqhuXWDZMqnN3qABcPas6oiIiHSJCRsAfvtNjp07q43DU7VpI5P6UlOl1Z2S\nojoiIiLdYcIGgM2bAYMBqFlTdSSey2yWfbSzhx6sVtURERHpChM2AJw6BRQpojoKz/faa8DAgcCx\nY8BTT6mOhohIV5iwASAxEQgOVh2Fd5g0SbrIV64EBg1SHQ0RkW4wYQNAerpsEUmusXw58PDDwFdf\nAZMnq46GiEgXmLAvXQI0TRIIuYbBICVMixWTVvamTaojIiJye0zY2WuDy5dXG4e3CQiQYioGA/D4\n4zIsQUREd8WEffiwHNkl7no1agD/+58MSTRsyJnjRET3wIR96pQcmbDVMJuBoUOBkyeB555THQ0R\nkdtiwr5yRY5BQWrj8Gaffy5V0BYskIloRER0Bybs7KpbJUqojcPbrV0LFC0KDBkC7N2rOhoiIrfD\nhJ2WJsfixdXG4e38/IA//5TvW7YEMjPVxkNE5GaYsK9dk6PRqDYOko1Cxo8HLl8G2rVTHQ0RkVth\nwi5QQHUEdKtXXpFd01avBiZOVB0NEZHbYMI2/Psr4JIi97F0qYxnv/IKcPSo6miIiNwCE3Z2V3hG\nhto46CZfX+CPP+RDVKtW/DBFRAQm7Ju7dLHSlntp3BgYNgxISABefll1NEREyjFhZ88OP39ebRx0\np48/BipVAqZNk2VfRERezOVToyMjI2E0GmE2m2E2m119+Ttlr79mwnZPa9YAFSsCzzwDXLgAmEyq\nIyIispvFYoHFYkFWVlaeH+OjaZrmxJhuSE5ORrFixZCUlISiRYu64pJ588svQEQEMHUq0Lev6mgo\nNxMnSkGV8HCphkZE5CFsyY3sEg8NlePx42rjoLsbPFjWaC9cCCxbpjoaIiIlmLArV5ZjXJzaOOje\nli8HChaU3hBWQSMiL8SE7esL+PgAp0+rjoTuJSgImDBBar937ao6GiIil2PCBiRpJySojoLuZ+BA\noHZtGceOjVUdDRGRSzFhAzJTnLPE9WHJEikn27kzC6oQkVdhwgaAkJCb+2KTeytdGoiJAS5elBY3\nEZGXYMIGZJ3vtWssT6oXo0YB5csDU6aw1jgReQ0mbABo1EiO69erjYPybuFCQNOAjh1VR0JE5BJM\n2IBs5wgAf/6pNg7Ku9q1gRdeAA4eBL75RnU0REROx4QN3Gxhb9umNg6yzfffA/7+sg0nhzOIyMMx\nYQOyJ7a/P3DggOpIyBYmEzBpkiTrl15SHQ0RkVMxYWcrWxY4c0Z1FGSrnj2BqlWBOXOAw4dVR0NE\n5DRM2Nnq1JGWWnKy6kjIVvPmyQS0zp1VR0JE5DRM2NnatJHjwoVq4yDb1agBdOoE7N8PzJ+vOhoi\nIqdgws4WESHHxYvVxkH5M2uWbA7yn/+ojoSIyCmYsLMFBgKFCwNbt6qOhPIjIAAYNkwqoL3/vupo\niIgczkfTNM0VF7Jlk25latQAjhwBrl5VHQnlh9UKPPAAkJYGJCXJpi5ERG7MltzIFvatWraUvZZZ\n7lKfDAZg4kT5G/brpzoaIiKHYsK+VVSUHKdNUxsH5V+3blJn/IcfuAMbEXkUJuxbtWgBGI3A0qWq\nIyF7fP+9dI+bzaojISJyGCbs21WsyIpneteqFVC/PrBqFYupEJHHYMK+Xbt2Muls+3bVkZA9Zs2S\nY7duauMgInIQuxL2qFGjYDAYcnxVr17dUbGpMWiQHL/6Sm0cZJ9HHpEhji1bgJ07VUdDRGQ3o70n\nqFmzJlasWHHzhEa7T6lWaCjg5wcsX646ErLXrFkyxNGjB7B7t+poiIjsYneXeIECBRAcHHzjKzAw\n0BFxqdWgARAXxy0b9a58eeCJJ4A9e1gQh4h0z+6EffjwYTz00EOoVKkSoqKiEBcX54i41OrZUzaT\n4PIu/fvuO8DHB+jdW3UkRER2sSthN2nSBDNnzsSyZcswefJkHD9+HC1btkRKSoqj4lOjZ095k8+e\nuET6VabMzVb2pk2qoyEiyjeHliZNSkpC+fLl8emnn6L3bS0aXZQmvVWVKsCpUyxT6gkSEiRx16zJ\nsWwiciu25EaHzhArVqwYqlatiqP3KO0ZGRl5x8Q0s9kMs7sVuejSBRgzBvj9d6BjR9XRkD1Kl5bt\nU1eulIRdu7bqiIjIC1ksFlgslhy3ZWVl5fnxDm1hp6SkoGzZsvjggw8wePDgHD/TXQv78mWgRAng\n8celAAfp28mTQIUKQMOGstSLiMgNuGzzj+HDh2Pt2rU4ceIENmzYgGeffRYmk8n9Wsv5Uby4vMFv\n2KA6EnKE8uWBZs1ktjirnxGRDtmVsE+fPg2z2Yxq1arhhRdeQMmSJfHXX3/hgQcecFR8anXvLmPY\nv/yiOhJyhOxZ//37q42DiCgfuB/2vaSkAEWLAo0bAxs3qo6GHKFmTWD/ftnJKyhIdTRE5OW4H7aj\nBARIicstWwAbJgaQG5s4UdbYDxyoOhIiIpswYd/PgAHA9evA11+rjoQcoXVroGxZYP58IDNTdTRE\nRHnGhH0//fvLHtmTJqmOhBzlww+lx+Stt1RHQkSUZ0zY92M0Ak2bAgcPAomJqqMhR+jRAyhWjL0m\nRKQrTNh5MWqUHEeOVBoGOdCgQTKpcMoU1ZEQEeUJZ4nn1QMPANeuAcnJqiMhR8jKkm1UQ0KkqAoR\nkQKcJe4MvXoBV65wTbanMBql5OypU8D27aqjISK6L7aw8yotDShSBKhRgxtIeIpTp6QCWsuWwNq1\nqqMhIi/EFrYz+PkBTZrINo1nz6qOhhyhXDmgVi0gNpZDHUTk9piwbfHf/8px2DC1cZDjfPSRFFIZ\nMUJ1JERE98QucVuFhMhOXqmpgIGfdzxCiRJSHIetbCJyMXaJO9OrrwIZGcBnn6mOhBylb1+ZUPjT\nT6ojISK6K7awbWW1Av7+MgHt/HnV0ZAjZGTI37R6dZmjQETkImxhO5PBAPTsCVy4ACxYoDoacgRf\nX6lmt3cvP4QRkdtiws6PTz6RxP3666ojIUf56CM5RkerjYOI6C6YsPMjIABo1w44fNjji26sW7cO\nsbGxTr3GuHHjYLVanXqN+2rVSqrZzZ2rNg4iortgws6vyZPl6MH7Kh87dgyLFi1CixYtnHqdDh06\nINodWrY9ekh98d9/Vx0JEdEdmLDzq1w5oGFDYNMmpbWor127hpiYGPTu3Rv9+vXDgAEDcOTIEURF\nRQEAFi1ahLCwMBiNRphMJoSFhWHRokUAZLJD586d4e/vj8DAQPTo0SPHuWNiYvDWbVtQpqamYtSo\nURg6dChatWqFnj174ty5c/eNU9M0rFy5Eq1bt77jZ7Vq1YLJZMK6devy+VtwkFGjAB8f4L331MZB\nRJQLzhK3x+7dQJ06QOvWwOrVSkIYMmQIypcvj+HDhwOQhNqjRw9s374dx48fv3G/1q1bw8fHB6tz\nifPzzz9HxYoVER4efuO2zZs3Y+bMmZh02z7g0dHRGDp0KEqXLg1N09C+fXvExcVhx44dMJlMucY4\nd+5cLF68GCkpKdi6dWuOuLKdOXMGffr0weLFi/P1e3CYevWAXbukpe3npzYWIvJ4nCXuKrVrA3Xr\nAn/+KXWpXSw9PR1Tp07F4MGDb9zm7++PL7/8Ekaj8Y77+/j45Hqe4sWLo1ixYjlumzRp0h0t7oyM\nDEycOBHTp0+/cb5hw4bhwIEDWLhw4V3j7NKlC7777jt07NjxrvcJCQlBVlYWjh07dtf7uER0tFQ+\ny65qR0TkJpiw7TV9urzB9+7t8kunp6cjMzMTu2/bjKR06dJ2jzvHxsaiQYMGOW67fv06goKCkJqa\neuO2cuXKAUCeEu39OnOaNm2qvoXdpYss8/r2W7VxEBHdhgnbXvXrS0t71SogPt6llw4MDES9evXQ\ntWtX/Pjjjzh/yxriQYMG5fu8R44cQWBg4B2tdH9/f5w4cQJjx469cduJEycAABUrVsz39bI1bNgQ\nW7dutfs8djEYgCefBOLigFy67omIVGHCdoTsVvZLL7n80jNmzMC1a9cQFRWFUqVKoUaNGpg4cSIa\nNmyY73PGx8cjODg4T/edPXs2QkND0blz53xfL1tgYCAOHTpk93nsNnq0HN9+W20cRES3YMJ2hIYN\npZW9cqXLW2W1atXC0aNH8eOPP6Jv375IS0vD0KFDMcKO3acuXLhwx5h2bnbt2oX58+fj+++/R8GC\nBfN9vWwlSpTA5cuX7T6P3WrXljXZXN5FRG7E5Qk7MjIS4eHhsFgsrr60c/3wg7SyzWaXXTItLQ0H\nDhyAr68vIiMjMWXKFBw9ehSvvPIKPvvsMyQlJd24790mnAEytnzrz/OycCAlJQX9+vXDvHnz0KhR\nI/ueyL8KFChwzzhdKiICSEoC1q9XHQkReSCLxYLw8HBERkbm+TEuT9izZ8/GwoULYXZhYnOJmjWB\nFi1kXbaLxmEvXLiAn27bYcpgMNwYYz5y5MiN20uVKoV//vkn1/OcPXsWQUFBN/4dFBR0z5aupmkY\nMGAAPv74Y7Rp0wYAcl2qZatLly6hZMmSdp/HId55R44ffKA2DiLySGazGQsXLsTs2bPz/Bh2iTuS\nxSKFN7p3d8nlNE3DkiVL7mgRG41GBAQEoEyZMjdu69y5Mw4cOIArV67ccZ6dO3eievXqN/4dEhKC\nixcv3vW6o0ePRs+ePdGqVSsAwMmTJ7FmzRo7n40k7FKlStl9HocoXRooWxZYu1Z1JEREAJiwHatM\nGeCZZ4CDB4ElS1xyyZ07d2LEiBG4evXqjdu++OILdOjQAQ8++OCN21544QWEhYUhJibmxm2apmH0\n6NHo1q1bjnOGhobi7Nmzudb3njNnDtasWYNt27Zh7NixGDt2LGJiYhAaGgpAJsGVKVMmx4z1bFar\n9Z41w3ft2oV69erl/ck7W5cuQHo6sHy56kiIiFjpzOEuXwaCgoBSpZy+zCs+Ph7ffvst2rRpgylT\npiArKwsA8OCDD2LcuHF3VB6zWq2YMGEC/vrrL/j5+eHq1avo3r07OnTocMe5u3TpghEjRqB+/fo3\nbrt48SLKlSuHjIyMHK16Hx8fnDt3DkFBQfjuu+8QHR2NKVOmoFOnTgCApUuXYtq0aVi3bh0SExPR\ntGlTVKtWDdOmTctxzWeeeQYffvgh6tSp47DfkV0SE4GSJYE2bWRCIRGRg9mSG5mwnaF/f+Cbb4Av\nvgCGDFEdTb4sWbIEsbGxGJ29xMkGFy9exJYtW9CuXbs8P+aff/5Bx44dsd7dJnk9/DCQkABkZKiO\nhIg8EEuTqjZxIuDvD7z5JvBvq1dv2rdvjx07diA9Pd3mxy5btgwtW7a06THffPMNXn31VZuv5XRm\nM3D1Kpd4EZFyTNjOYDQC48fL+Gf//qqjybd3330X79m4c9WJEydQuHBh+Pv75/kxcXFxOHToECIi\nImwN0flef12OEyaojYOIvB67xJ2pXDng9Gn5cpfZzzaaPXs2goODbyzfcoY333wTb7/9NgICApx2\nDbtUqACcOycfwIiIHIhd4u7CYgGsVinCoVORkZFOTdYAMG7cOPdN1oDMFs/IkHrxRESKMGE7U/Pm\nUkxl/XouDdKz7G7xTz9VGwcReTUmbGebP1/GtM1maW2T/gQHy5AGi6gQkUJM2M4WFARERwMXL95s\nqZH+tG8PXLkC7N2rOhIi8lJM2K7wwQfSSvv8cyCXCmCkA+wWJyLFmLBdZc4c4Pp1IDxcdSSUH488\nAgQEAEuXqo6EiLwUE7artG4tJS43bZLkTfrTrBlw5oyUnyUicjEmbFdasAAoVAjo0wfIzFQdDdkq\nuwjOpElq4yAir8SE7UoBAVJfPDVVZo2TvnTqBBQoAMydqzoSIvJCTNiu1q8fULMmMG8esHGj6mjI\nFgYDEBoK7N+vOhIi8kJM2CosWiRv/p06cW223jz3HHDtGrBsmepIiMjLMGGrUK4c8PbbwIULQN++\nqqMhWwwaJMepU9XGQUReh5t/qFS5MnD0KLB5M9CokepoKK9KlABMJtkQhIjIDtz8Qy+WL5eu8bAw\ndo3rSZMmUgAnOVl1JETkRZiwVapY8WbXeL9+qqOhvOrVS47TpikNg4i8CxO2aqNGAQ8/DEyfzs0l\n9OL55wEfH5npT0TkIkzY7mD1alnf+8wzLKiiB0YjUKYMsHOn6kiIyIswYbuDcuWACRNkTJS1xvWh\ndWspgHPqlOpIiMhLMGG7i8GDgUcflfW9P/+sOhq6n5495cjlXUTkIkzY7mTZMsDXF+jWjdtwurvH\nH5dhjCVLVEdCRF7C5Qk7MjIS4eHhsFgsrr60+yteXOpUZ2YCrVqpjobuxWAAypdnmVIiyheLxYLw\n8HBERkbm+TEsnOKOevUCZs4Ehg8HPv5YdTR0N717A999B5w4IcmbiMhGLJyid99+Czz0EDB+vOyf\nTe4pKkqO06erjYOIvAITtjsyGIA//5Rj27ZAWprqiCg3rVvL32jpUtWREJEXYMJ2V5UqAV99BVy5\nwvFsd2UwAGXLchybiFyCCdud9esn67K3bZOKaOR+GjWS9diXL6uOhIg8HBO2u5s/HwgOBt5/n+PZ\n7qhzZzn++KPaOIjI4zFhuzuDAYiNlWObNmzJuZvnn5fjggVq4yAij8eErQdVqgAzZsjks6ZNVUdD\nt/L1BQIDWVeciJyOCVsvoqKkHObBg9yK093UrClbpHJPcyJyIiZsPfn2W6ByZalfzUpx7uOJJwBN\nA9asUR0JEXkwJmw9MRiAjRsBPz+ge3dg3z7VEREgtd8BKStLROQkTNh6ExQkLTmrFWjenEVV3EGl\nSkDBgvJhiojISZiw9ahRI+Dzz4GkJKBFC9XREACULg0cPao6CiLyYEzYejVkCBARAezYIZuFkFr1\n6gEpKezxICKnYcLWszlzgOrVZWevL79UHY13e+opOXI9NhE5CRO2nhkMwJYtso/2//2fFFghNbIL\nqCxbpjYOIvJYTNh65+cHbN4MFCggO3vFx6uOyDsFBwMmE7B1q+pIiMhDMWF7gipVgJ9/BjIygDp1\nOI6qykMPASdOqI6CiDwUE7an6NQJ+OQT4NIlmUXOqluuV7267NyVmak6EiLyQEzYnmTYMKBHD9mf\nOSJCdTTeJ3vf8pUr1cZBRB6JCdvTzJwpLez584HXXlMdjXd59lk5LlmiNg4i8khM2J5owwagfHng\ns8+Ar75SHY33qFJFJv9t3qw6EiLyQEzYnshoBPbuleVegwezxedKgYHAsWOqoyAiD8SE7akCAoDt\n26XGdXi4fE/O9/DDMvGPiMjBmLA9WcWKwKpVsvVjs2bA8eOqI/J89esD168DJ0+qjoSIPAwTtqdr\n3hz47TdZalS3LnD5suqIPFvr1nJculRpGETkeZiwvUH79sDXXwPJyUDNmlJghZwju6b4+vVq4yAi\nj8OE7S369QNGjgROnwZq1ACyslRH5JmKF5d5A3v2qI6EiDyM0dUXjIyMhNFohNlshtlsdvXlvdvo\n0bIF5BdfAA0ayNacBn5mc7igIODUKdVREJEbs1gssFgsyLKh8eSjaZrmxJhuSE5ORrFixZCUlISi\nRYu64pJ0N926AT/+CDzxBLBihepoPE/TprKLGnsxiOg+bMmNbF55ox9+kGS9ciXQsaPqaDxPzZoy\nU/z8edWREJEHYcL2Vn/8AbRoASxaBDz3nOpoPEuTJnJkTXEiciAmbG9lMAB//nmz7ni/fqoj8hxt\n2siRJUqJyIFcPumM3IjBAPz1F/DII8DUqVLSlLXH7VexIuDjw5nilFNmphTUOXECiI8Hzp0DLlyQ\nynhXrshXaqosu8zIkPtnZQHXrskQi6bduW2uwXDzy2iUFQomE+DrC/j5Af7+QLFiQIkSUjY3JET2\nbS9fHqhaVSoikm4wYXs7g0ESS82awOTJ8obw9deqo9I/f39WlvMGVqv8nbdulfr9x44BCQkyf+Gf\nf2RVRkaGJN77ze/18ZHXY4ECd37dmphvv35WlhyvX5fvr1+XL6tVvu533YIFgcKFgSJFZIXDQw9J\nid3q1WUCZe3aXE3iJpiwST6R798vL9BvvpFkM3686qj0LTiYk848xaVLwLp1wKZN8uH25Eng7Fkg\nKUlawbdcZLMAAAAgAElEQVQzGIBChaSFW7KktG6DgoAHH5Sv0qVvfoWEyJefn/Pit1qlaFJ8vCw3\njI+Xr4QE4MwZ+X968aJUQTxwANi1685z+PoCDzwgLfNatWT+S7t28rzIZbisi27KzJRuspMnZS9t\nJu38a9VKqp1dv646EsoLqxXYtk0mCm7dChw8KAktOfnOv2GhQtLNXKoUUKECULmy9FDVqSNHk0nJ\nU3CoU6dkaeK2bfJh/siR3H8fRqN8OA0Nldb4889LPX3KM1tyIxM25ZSRAVSrJkl7yBApskK2+89/\ngGnTZJwyOFh1NHSrffuAxYuBjRvl+4QE6bq+VaFC0nosV05eDw0bygY67B6W39eSJfKBdNcuGRK4\nfPlm17vBID0LtWsDTz8NmM3Sm0C5YsIm+2RmykS0Y8eAAQM4ES0/vvkG6N8fmDsXiIhQHY13ym41\nz5sHrF0L/P23jCvfOnGrcGHpkq5aVZLy449Ld68ntJJdyWqVIYNffwViY6WH4tZtZv385D0lPFxe\nF/wQewMTNtkvM1O69w4fBl56Cfj2W9UR6cvu3dJFGh0NjBmjOhrvkJAAWCxSY2D3bhmbzU7OBoO0\nmKtWBR59FHjySSkexMTsPFlZ0pPx88+SxE+dutmdXry41Cvo1w/o1Mmrey2YsMkxsrJkgsnBg9Kt\n9eOPqiPSD6tVZvd27izr3MmxrFYZb/7pJ+maPX485y50JUpIV/Zjj90cV/XipOAWrFZg2TL58L92\n7c1JmQUKyITXF18EBg/2uqVmTNjkOFarvNnt2gWEhQG//646Iv0oVEjeiHbsUB2J/mVkALNmSZfr\n9u0ySzv7ratQIZn81bQp8OyzQIcOMhmK3Nvly8CkSfKha9++m63vihVlv4M33/SK5M2ETY5ltcq4\n3saNMvFm3Tq2VvIiOFhaD2fOqI5Ef6xWYMEC4H//AzZskMl72YoXl+Gap58GuneXpUakb1arzPf4\n6isZC796VdalV68OvP66/J099D2HCZuco2NHqT1ev74s+fDQF5DDVK8uVa3S0lRHog/bt0vxnhUr\nZLwze/y5eHEpoRsRAURFOXfNMrmH+fOB//5XyvtardKL0qGDLDWtWFF1dA7FhE3O07WrfBKuUgXY\nuZNvnvfy1FOSfG4vJ0kiMVGq6s2fL12iV6/K7YULy9yJZ58F+vZlcQ5vlpkpifvrr4HTp+W2hx8G\nRo4E+vRRG5uDcHtNcp6ffpI1xocPS1dkYqLqiNzXww/LOCt/RzetXy8t5cBAWav79tsyP6JcOVn3\nv3+/9Ehs2iQz7JmsvZvJBMTESGW2PXukutqpU/JBLiAAGDo092pzHooJm2w3ZQowbpwkosqVZTkN\n3alaNTlu26Y2DpWsVllq1bq19Ma0aAH88osMpzz3HPDbb/KGe+iQFOl55BHVEZO7qllTCrakpkoS\nN5mAL7+UxN27t1cMPTFhU/688YZMEElKkqS9c6fqiNxPjRpy3LdPbRyulpYGfPyxrEM3mWS5zp9/\nyiS8V16RKnqJiZK4O3bkXAiyjckEfPCBFGb53/+kF+a776RcbK9eHp24+Uqh/BswAJgzR8YeGzYE\nFi5UHZF7qVdPjocOqY3DFc6elfrzDz8sLZ433pAPKtWryxhkaqpMwPvsM+n+JnKEqCjp4fv5Z6nt\nPnOmJO5+/Tyyq5wJm+zTtavsqV2woBQJmTlTdUTuIyhIlqacOKE6EudISZEx6AoVpLznZ5/JErbm\nzWXNdGamVBx7/XVOTiTnev55IC5OJsSWLAlMnSrFc6ZMUR2ZQzFhk/0aNZJqaP7+0iX1zjuqI3If\nJpO0Pj1FZqYsralWDShaFPjwQ3l+bdsCq1cD6emyTr9bN3Z1k+tFREiL++uvZcLnyy8DlSrJXuUe\ngK8ocozy5aU8ZEiIjC+9+KLqiNyDn1/OTRD0yGqVlkrdurLkavhw4OhRqSw2b55UIfvjD5lYRuQO\nXn5ZKql17y7vS7Vry3tSVpbqyOzChE2OExQk3b+1a8vM4Hr1PHIcySbFisnEPD1auVK6t00meQPc\ns0f+ttOmybyF9etlrTSROzKZgO+/Bw4ckImxFosU4Vm2THVk+caETY5lMknt7C5dZOZ4hQr6b2Ha\n44EHpJtYL86flwk7xYvLjlYbNsgOVxMmyPPYsUMKVrC7m/QiNFQmfn75pTQg2rWToTsdFjTiq44c\nz2CQAitvvy2TkCpUkE+53ig4GLh2TXUU92a1yv7d1aoBDz4oE3Z8fGQVwMWLUszk//6PW1GSvg0e\nLEVXqlaVybHlyskSQx1hwibnef992UovJUVKTXrjDPLSpeWYnKw2jtysXy/lU319gf79gSNHZDvK\nP/8E/vlH1tkHBqqOkshxSpUC/v5bliCePi1d5d9/rzqqPGPCJud66SUpM1m4sHRDjRypOiLXKltW\nju7Sw2C1yrrokBCpOrZ8ucQ4frxMHluzBmjVSnWURM41frx8MC1UCOjZUz6w6oDLE3ZkZCTCw8Nh\nsVhcfWlSpVEj+TT70EPAmDGyXluH40f5kl0kRPVa7JMnpRRo4cKyz3D2DNozZ2TG92uvcQ9p8i6t\nWsmSxCpVZEioTRuXvi9ZLBaEh4cjMjIyz4/hbl3kOpmZMut461apiLVli+d3ua5ZAzz+uLRqX3/d\ntde2WqVk47hxslkLIK3p118HBg3ixDEiQF4n7dpJb1PlyrIZjQsL/XC3LnJPJpMk6QEDgGPHJHls\n2aI6KueqXFmO8fGuu+alS1K4xN9fdjU6dkxmfO/aJZNuhgxhsibKZjBIHYEBA2QeR7lybruyha9a\ncr2vvpKi/VevAk2ayLpeT5U96ez8eedf6/BhqTgWFAT8+KOUZnzvPdkMYflyWUNNRLn76ivgk09k\nZURoqFtOFGXCJjWiomSdtr+/7K/dr5/qiJzDYJAlUhcvOu8aCxfKtpRVqwIrVsj3K1ZIicZ33uFy\nLKK8Gjbs5tbB1aq53c5fTNikTs2a0lVcpYqs/a1a1bPqbmczGmWZlCNlZMhYdGAg0KmTFIZ48klZ\nM71vH/DEE469HpG3eOMN4N13ZUJm9epuVc6UCZvUKlpUNg7p1Uu6dCtW9LxxbZPJcd1raWnSG1G0\nqHTfZWUBAwdK+dPly6V1TUT2GTVKVk6cPOlWyxyZsEk9g0FmM//6q1QFa9IEmDhRdVSOYzLZX570\n0iXZvKBYMemNCAyUeQDJycCkSbIHNRE5zvjxQIcOwMaNrl/hcRdM2OQ+OnWSJV9FishM5vbt3ao7\nKt98ffOfsI8evTmRzGKRSk1z5sjQQVSUY+Mkopx++01Ws3zyCbBggepomLDJzdStK8moWTNg6VKp\nyOUuVcLyy89PZsTbYvlyGR6oXPnmRLI//gDi4oCuXZ0TJxHlZDAAmzdLRbSuXV2z2uNe4Si9OlFu\nfH2lzvUHH8js6lq1dFXv93aab2FkZObxpXbggFSGe+opSc7t2wN798pEsrZtnRsoEd2pVCnZ9z0z\nU7rIFWLCJvcVEyN1yH19pd5vjx66Kmm6ejUQEQEU2r8dha9eRvHiUmAs1w6DffuAxo1lVurWrVId\n7fx5YPFioEYNl8dORLfo0EGqoW3bprTxwNKk5P6SkyWZHTwo21UuWQLUr686qnt69VXZQjo3BQvK\nJmZRUZBtSGNibpYObd5cJuBVqeKyWIkoD9LSZC4JIOu0HVS+lKVJybMULSrN0pgYeaE0bAhMmaI6\nqrsaP/7uyRqQifC9emlY+3Av4IUXpHRou3ZSFjE2lsmayB35+cn7Tnq6bJyjAFvYpC+HD0vCTk4G\nwsJkKZgb7TKVmSmTSvMyN6UdlmBJ5yky+9vX1/nBEZH9KlcGjh+X+TXFi9t9OrawyXNVqSJbdTZq\nBCxaJBNCdu5UHdUNCxbkfSLpMp92OPX5fCZrIj2ZNEnm0gwY4PJLM2GT/gQEyFKLMWOk5Ge9eoDZ\n7BYT0rKHovNC03xw9KjzYiEiJ3j6aaB8eWDuXCAlxaWXZsIm/YqOltrZ1aoBs2e7xQ47tvbOu1Fv\nPhHl1SefANevA6NHu/SyTNikb6GhMiGtf3+ZtJVdCUwRW8oOFykidWKISGciIoDChYGZM116WSZs\n8gyTJwOzZgGaBkRGAi1aAJcvuzaGlSvRJKIM6mF7nu4eFSVJm4h0qEMH2dHr779ddkkmbPIc3boB\nFy5I0ZH164EHHwTmz3f+dS9dAh57TLa3PHsWE8JWwGS69+KLhx4C3nrL+aERkZNkd4ePGuWySzJh\nk2cJCABWrZLp2j4+wHPPSXe5M1itwIgR8sFg7Vqpf372LFr9/gZ+/90HwcG5P6xWLWDNGkna5H7W\nrVuH2NhYp15j3LhxsLrBJEmyQ2iodJGtX++ySzJhk2cKDwfi44FKlYBvvgHKlZOk6igzZ8oWl2PH\nypaXixfLC/ffSkht20op8FmzgIhaB/E0lqJnu3NYsQLYvVuWcpL7OXbsGBYtWoQWLVo49TodOnRA\ndHS0U69BLvDII7LM1EUfvpiwyXMFBQGHDkkL+/Rp6bZu3Fiqm9wmJUVWaXz9tVQLvXLlLudcuRIo\nXRro1QvIyJANShITZZOO25hM0ks/t98KLEV7zHhlJ554wrFP0Rtdu3YNMTEx6N27N/r164cBAwbg\nyJEjiPp3u9FFixYhLCwMRqMRJpMJYWFhWLRoEQApUtG5c2f4+/sjMDAQPXr0yHHumJgYvHXbWEVq\naipGjRqFoUOHolWrVujZsyfOnTt33zg1TcPKlSvRunXrO35Wq1YtmEwmrFu3Lp+/BXILTz0lyXrD\nBtdcT3OAiRMnauXLl9d8fX21xo0ba5s3b77jPklJSRoALSkpyRGXJLLNuXOa9vjjmgZoWunSmnbi\nhKZpmpaaqmn/93+aVrSo/Cj7KyBA0wYN0rQrV245x8iR8kOjUdP69NG09PS8XXvqVHncvHmOf15e\naPDgwdrHH398498pKSnac889p1WoUCHH/R577DGtdevWuZ5jwoQJ2oIFC3LctmnTJm3gwIF33PfN\nN9/UTp8+rWmaplmtVu3pp5/Wqlevrl29evWuMf70009ar169tIiIiDviypaQkKC1b9/+rucgHdix\nQ17b0dH5PoUtudHuhD179mytUKFC2owZM7QDBw5o/fr100qUKKGdP38+30EROc2IEZrm46NpRqOW\n9vVMrVmznIn69q9GjTTtypqtmlaxotwQEqJpJ0/ads0ZM+Sxc+Y45zl5kbS0NK1QoUJa+m0flk6f\nPq1Vrlw5x22PPfaY9vjjj+d6nhkzZmhr1qzJcVuPHj20v/76K8dt6enpmr+/v/b+++/fuO2PP/7Q\nfHx8tLlz59433hkzZtw1YWuaprVt21Y7evTofc9DburaNXltP/98vk9hS260u0v8008/Rb9+/dCz\nZ09Uq1YNX3/9Nfz8/PDtt9/ae2oix/voIxnLLlQI7/Y/e9+erC1bgBGtNwAnTsj2nvHxMh5ui+zq\nKNev5ytkuik9PR2ZmZnYvXt3jttLly5t97hzbGwsGjRokOO269evIygoCKmpqTduK/fv3//YsWP3\nPad2n60amjZtisWLF+cjWnILRqNsv3fihEsuZ1fCzszMxPbt2/Hkk0/euM3HxwdPPvkkNm7caHdw\nRE7RogXST57H9IJ5mz0+09AbKQfiZKKZIR8vmeyEfe2a7Y+lHAIDA1GvXj107doVP/74I87fUrh9\n0KBB+T7vkSNHEBgYCONtpef8/f1x4sQJjB079sZtJ/59c65YsWK+r5etYcOG2Lp1q93nIYUCAvK+\ngYCd7ErYiYmJuH79Oh588MEctwcHB+Ps2bN2BUbkTKv+8sOla3nbNe6K1R/L9tqxBqtAATm6ZmM8\njzdjxgxcu3YNUVFRKFWqFGrUqIGJEyeiYcOG+T5nfHw8gu+2Du82s2fPRmhoKDp37pzv62ULDAzE\noUOH7D4PKVSwIJCV5ZJLubyScWRk5B2fYs1mM8xms6tDIS9maxG0f/5xThxku1q1auHo0aP49ddf\nsWrVKixfvhxDhw7F6dOnMWbMmHyd88KFCyhWrNh977dr1y7Mnz8fy5cvR8GCBfN1rVuVKFECl11d\nkY+UsVgssFgsOW7LsiHZ25Wwg4KCUKBAgTuWOJw7dw4hISG5Pmb27NncD5uUe+AB596fnCMtLQ0n\nT57EI488gsjISERGRsJqtWL48OH47LPPEB0dfSPx+vj43PU8mqbl+Pn9xpoBICUlBf369cO8efPQ\nqFEj+58MgAIFCtwzTvIsuTVOs/fDzgu7usRNJhMaNGiAFStW3LjNarVi5cqVaNq0qT2nJnKqNnUv\noaQxb83m4oYktKtwMP8Xy55sxjdmu124cAE//fRTjtsMBsONMeYjR47cuL1UqVL45y5dI2fPnkXQ\nv0VuAGl83Kulq2kaBgwYgI8//hht2rQBABw/fjzfzyPbpUuXULJkSbvPQwplZrps2z27Z4m/9tpr\nmDp1Kr7//nscOHAAAwYMQHp6Ol566SVHxEfkeL//DlPFh/By1sQ83b2PdRoK138E6NQp16Ir95U9\n2cwBXajeTtM0LFmy5I4WsdFoREBAAMqUKXPjts6dO+PAgQO4kksVnJ07d6J69eo3/h0SEoKLFy/e\n9bqjR49Gz5490erf7dhOnjyJNWvW2PlsJGGXKlXK7vOQQikpskugC9idsLt27YpPPvkE77zzDurV\nq4fdu3dj6dKl/NRI7ql/f+CZZwBNw9tzaqFt23vfvVUr4MNdz0gB8IULgZAQ2c7TFtkt7OzJZ2SX\nnTt3YsSIEbh69eqN27744gt06NAhxwTYF154AWFhYYiJiblxm6ZpGD16NLp165bjnKGhoTh79myu\n9b3nzJmDNWvWYNu2bRg7dizGjh2LmJgYhIaGApBJcGXKlMkxYz2b1Wq9Z83wXbt2oV69enl/8uRe\nsrLkq3x511wv36u9bcTCKaTUsWOa1qCBFDl4+GGpfKZp2tWrmvbOO5oWHJyzYEpQkBQ2y1Gf45NP\npOiKwaBpzz6raXn9v8xKZw4TFxenvffee9q6deu07t27a2azWTObzdorr7ySa+Wx69eva+PHj9e6\ndOmi9ezZU4uMjNQWLVqU67kjIiK0bdu25bgtMTFR8/Pz0wwGg+bj43Pjy2AwaBcuXNA0TdO+/fZb\nLTg4WPv1119vPG7JkiXa888/rwUHB2sGg0Fr3ry51qdPnzuu2bFjR23nzp32/EpIpW3b5LU9cmS+\nT+HSSmd5xYRNSly/rmkvvCCJFtC0tm2lOtFtrl7VtGXLNM1i0bQlSzQtI+Mu59u8WdMqVbpZovSV\nV+Qa9/LFF3L/pUvtfz7kNIsXL9ZG5vONNzExUVuyZIlNj7l06ZLWrFmzfF2P3ER0tLy2b6uQZwuX\nVjojclunTgFlygBz5shWeLt2AX/8kesEEZNJ6vhHRgLt2gGFCt3lnI0aAUeOAL/9JlPHJ0yQ3bp+\n+OGOu165AkyaBDz9ZUc0w3o8O7ohfvnFZUs2yUbt27fHjh07kJ6ebvNjly1bhpYtW9r0mG+++Qav\nvvqqzdciN7J8uQx1NW7skssxYZNn+u472VrzzBkgOlrGnWvXdtz5O3YEzp4Fxo+XDBwVJec/eRIA\nMH++7Hc9eDDwx+GK2Ihm+HXdA4iIAKpWBfbscVwo5Djvvvsu3nvvPZsec+LECRQuXBj+/v55fkxc\nXBwOHTqEiIgIW0Mkd3LwoDQKXIQJmzxLYiLQoAHQu7fMyl65EshnMY08ee014OJFmUG+Zw9QsSKW\nNX8fXbpod92i8/hx4IknXFZ+mGzQuHFj1K1bF6tWrcrzYypUqIBnn33WputMnDgRX3zxha3hkTvZ\nvRtITZWZqS7io2muqZeYvTg8KSmJhVPIOSZOBF59VVq8HToAv/wC+Pq67vpbtwIvvoiah+dhH2re\n9+59+wJTp7ogLiJyvGeeAX7/HTh2DLCjrrwtuZEJm/TPagVefFHGqosUAebOBZ5+Wkkoa9cCjz2W\nt/v6+QGnTwPFizs3JiJyMKsV8PcHgoKAuDi7TmVLbmSXOOnb1q1AhQqSrOvWlV1zFCVrALBlk7q0\nNOlVIyKdmTULyMgA+vRx6WWZsEm/3ngDePRRaaYOGADs2OHaLvBc2LrlNbfIJtKhESNktUl0tEsv\n6/LduojslpgItGwpMzQfegj480+ZEe4GHnkk7/ctUEBD1aqsL06kK/PnAwkJQK9eLm8gsIVN+rJ1\nK1CunCTr7t1lrbWbJGtA5qGULp23+4ZdX4iHureRDyBEpA+vvCJrr7/80uWXZsImfbBapdv70UeB\nq1dlzPr77wGDe/0XNhqBW0pX35XJpGFkjYXA6tVAcDDQtKl8GCEi9zV5sjQSIiOBgACXX9693u2I\ncnP+vCyb+PprKbJ/6BDQtavqqO5qwADg3Xfv/nNfX2DOHB803jtd1onXrQv89ZdUUatdG9iyxXXB\nElHeJCdL69rfH/j2WyUhMGGTe1u5UrrAT52SF8vx427VBX43o0YB27ZJ/ZYHCvwDE66iXDlg5Ejg\n77+Bzp3/vWObNsD27bI0pG1bYO9e6UVo2FCeMxG5h/Bw2V535kypZawA12GT+3rtNeCzz6Ri2c8/\nywtGj2rWBI4eBfJSozo+HujZE1i1CvDxka7yceOAFi2cHycR5e6nn4AXXgCaNwdiYx16aq7DJn1L\nTpb9pz/7TOr0Hjmi32QNSKIuWDBv9y1TRnoVNm8GatSQhd0tW8pac4vFqWESUS5OnpS9Anx9pbKZ\nQkzY5F5iY4FSpaRrODJSXizlyqmOyj7p6bYv/2jUSGqTnz0LRETIWvMXX5TKSl995Zw4iSinrCwZ\nosrKkmStuCwhEza5j5kzpa7ntWtSSchicbtZ4PmSkZH/9ZrBwVJq9coVYMgQ2Wxg0CB54/j0U5k9\nT0TO8cQTMul11Cj5XjEPeDck3cvKkllYvXoBhQsDO3cC3bqpjspxrl6VwuH28PUFvvhCEvfIkTL5\nZdgwOa/ZLC1xInKcvn1lc4AnnwTeeUd1NACYsEm18+dlfHbBAqB+fakgVKOG6qgc69o1wFETLY1G\nYPRoGecfNw4IDARmz5ZqLY8+alsxcyLK3auvAtOnA9WqAcuWqY7mBiZsUmfjRknWp09LTd5t2xyX\n2NxJVhZQooRjz2k0Si31hARgwwZZBrZlC9CsGSeoEdlj5EhgwgR5He3a5VbDcu4TCXmXiRNliURm\npozRjhmjOiLnsFoBTZOWsLM0bSqzys+cAZ5//uYEtRIlgKFDpTVORPf39tvyXvTQQ8CBA8rWW98N\nEza5ltUqY65Dhkhres8emQXtqeLj5ViqlPOvVaqUrFfPnqBmtUq94+LFpbt81Srnx0CkV2Yz8OGH\nMrx08KDynf9yw4RNrpOWJuPTs2dLCc6EBNu2t9KjI0fkWKaM666ZPUEtKQn47Tcpfbp1q8xyLVkS\neOst6dkgIhmyatxY3pfq1pVqigrqhOcFEza5xvnzUgf84EGZDb5rl/0zp/Xg+HE5li2r5vodO0rp\n08REoE8fWRP+0UdSD7ljR+n2I/JWiYmyT8HmzbJSZccOt+sGv5XLE3ZkZCTCw8Nh4aQY77FypSTr\nxESZ2fzdd6ojcp24ODlWrKg2jsBAYNo0ICUFmDFDitEsWgRUrw6EhABvvik/I/IWCxdKz1d8vEzg\nnD/fpZe3WCwIDw9HZGRknh/DWuLkXJ9+CgwfLrOa584FOnVSHZFr9e4tH1CuXHG/bra//5a9QBcv\nluEKHx/pEhw50rPnFZB3s1qlt2nGDKBQIakTrrD0MWuJk3sYMkSKe5QoIWO53pasAZm57ePjfska\nAEJD5UNUaiowb56sg9+5E+jSRbrMs0vDEnmKo0eld2nGDKBKFdkRT0f7FDBhk+NZrcBTT8nSrYcf\n9ox64Pl14ULeN/5Q6dlnZWJaSoqsiS9aFJgzR9aiZu8LyuVhpGfvvy8fUhMSpDDKoUNS+ldHmLDJ\nsVJSgKpVgeXLZZepw4fds3XpKomJUm5VL/z8ZB3qmTMyAaddO/nQMWYMUKyYtErGjJH66ER6sGWL\njFW/+678H964UYbqdIgJmxwnPl4mlx09CgwcKHV43ahKkBJJSfqt3la3LrBkicwsX7BA9uQ+eVJa\n235+sjRv8mRZFkPkblJSZCXEo4/KB9CBA+XDZ+PGqiPLNy9/NyWH2bdPWl+XLgHjxwOTJqmOyD2k\npcmWmHoXHg6sWyct65kzZbx73z55E/T1lTfBOXO4exi5h9GjgQcekJUQtWoBx47Je5LOGxD6jp7c\nw8qVQL16Uoxj3jzgtddUR+Q+MjOBBx9UHYXjGAxAjx4y3n31qhRoCQ2VbsfISFnDWreudDmy25xc\nbfJkWcIYEyO9QHPnArt3S8+fB2DCJvtMmQK0bSszoVeulMlLJM6fl6PqNdjOYjTKSoB9+2RC2ocf\nSuW6PXtubv1ZqRLw+uvc/pOc65tvpCdr4EAZwhkxArh40eOWJzJhU/6NGQO8/DJQpAiwfz/QurXq\niNzLjh1yrFpVbRyuEBAgJU/37JHtRGfOlJ3DTp8GPvlEirMEBwNRUbJ0jMheVqsMv5UoAfTvL2PW\nr70mNQ8++kj33d+58bxnRK4xcqR8lSwp5TcrVVIdkfvZu1eOtWqpjcPVsrvNY2OlW3zlShkDz8wE\nfvhBhk8CAoA2baT6GrvOyRYpKdKSLlJEijJdvSq9OCkpksCNRtUROg0TNtmua9ebW9AdOeLcrSP1\n7O+/5Vivnto4VGvTRmaZX74sa1//8x9ZXrN6tXzv5yfLbrp1A9asUR0tuas1a6TXplgxGav29QXe\ne08S9X//69GJOhsTNtnmqadkIkf9+sCJE/pdsuQKx47J2D4/0NxUpYrMezh9WsYav/4aeOwxGQP/\n8Ufg8cel0Ez16jIOfviw6ohJpcuXZU/3Bx6Q/xsbNwI1a8oudBcvAu+845Fd33fDWuKUN1arjFGv\nW39gL2IAACAASURBVCcvnBUrvOqFki+PPCKlD1NTVUeiD6dOSQL//XfZ1e3aNbm9cGF5k+7UCXjp\nJdmvmDxXVhYwfbrs5b5/P6Bp0v3dtSswdqxnLJO8hS25kQmb7i8rS1rUe/YA7dvLZhF0f0FBsswp\nIUF1JPq0aRMwdaqMgZ86dXONd+HC0lJv3Rp48UVdF8Kgf2VkyIe1mTPlfeb6dWkQPPqotKLbt1cd\nodMwYZPjZGYCNWrIWHW3bsCsWaoj0g+TSSacbdumOhL9s1rlg+JPPwEbNkgCz26BFyggs9AbNAA6\ndJCWWPHiauOl+zt5Utbr//67TFzVNEnSNWrIblqDBnnFuDQTNjlGRgZQrZq8sAYOZPUyW2RlyVjs\nc88Bv/yiOhrPtHevzDpftUq60G/dnMTPTzaeadIEeOYZqYluMqmLlW6uEvjhBym0k/33KlRIPmz1\n7Qt07+4VSfpWtuRG7/rNUN6lpUkFq/h4WTrx8ceqI9KX7CVd1aqpjcOT1awpqxWypaVJpb2FC6VX\n49Ah+TtMmyY/L1pUitjUrSsT3cLCdLdbk65cviw9IgsWyN/j3LmbPwsJkd//kCFA06bqYtQZJmy6\nU0rKzW3oRoyQIgRkmw0b5Niwodo4vImfnxRmiYq6edupU8DPP8skyb17gQMHgF27ZKwUkNZcUJAk\n8jp1ZIOTJ54ASpVS8xz0KiND6nYvWQJs3iwrJG6dbFmihCzvi4iQiYO+vupi1TF2iVNOycmSrM+e\nBd5+W/aQJdv17g18950sPeGyLveSmCjj4WvXStW1EyekNXj9+s37FCgg631Ll5YJbrVrywSoFi28\neymj1Qps3y4fgDZtkrK0p09L70Y2k0lqNDRsKAVznntOPkxRrjiGTfmTlibjfufOSUGCd95RHZF+\ntWgha0ZvTQLk3uLjZUb6+vXSGj91Sj5w3V6JrUABwN9fWuZlykjrvFo1Seo1a8ptel7ymJEhvRDb\ntkl53UOHZB7LhQs5EzMgM/bLlJHn/dhjQJcuXHZnIyZsst2tY9ZM1varWFHe7G+dCEX6lJUliWv9\nemmRHzkir5OLF+V1k9uWokajdPsGBEhLvUQJSfAlS0p3e0iI7OKW/X1IiNzX0axW6T1ISJCWcHy8\n7A2d/XX+vDyPf/6RGtwZGXc+H4NBYitVSkoQ160rwwYtW3IinwNw0hnZJi1NNqg4fRqIjmaydoQL\nF+RNmPTPaAQaNZKv3KSkyHaje/ZIZba4OEmGFy8CSUmSJI8elcSfFwaDfBUocPN7H5+bRx8fuZ+m\nyZfVKsfr1+X7W7/up0ABmaUdEACULSsfKMqXl/eDOnWA5s09rlCJnjFhe7vMTOnOO32aE8wcKS3N\nc7fVpJwCAqSIS152q0tLkzXHp07JPJELF2RM/fJl6Y1JTpZWbnq6bGqRlSWv0exkfOsQS3YSz07s\nJpMsJTSZZMzYz08qhBUvLqU9g4JkbLl8efniDHndYcL2ZlarbEwRFye73TBZO8bhw9Li8bZduuj+\n/PykMEiNGqojIR3S8cwIsovVKuVG9+8HevWS3W7IMVavliNLZhKRAzFhe6smTWQm6IsvyvIjcpy/\n/pLjk0+qjYOIPAoTtjfq2FFKAz77rJQJJMfat08mKnH9NRE5EBO2t+nVSyoSNWsmZRzJ8U6dkqU8\nREQO5PJJZ5GRkTAajTCbzTCbza6+vHcbMkRKMtaoIftak3MkJsqSGCKiu7BYLLBYLMjK63I/sHCK\n9/j4Y+CNN6TwwcGDXrcjjstcuiRLaHr2BGbMUB0NEbk5W3Iju8S9wZw5kqyDgoDdu5msnWnZMjm2\naKE2DiLyOEzYnm7ZMsBslvWfe/awCL+z/fmnHNu1UxsHEXkcJmxPtm+fzAgvWFB22OGWgc63fbtU\nnipTRnUkRORh2DfqqRITpXCH1SqFPEJDVUfkHY4dkzFsIiIHYwvbE2VkSFnM1FQpisLxVNf55x+Z\n2EdE5GBM2J7GapWN48+eBUaNAnr0UB2R99i3T37/TZqojoSIPBATtqeJiJDE0bMn8O67qqPxLr/+\nKsewMLVxEJFHYsL2JO+8A8yfL/v2cg2w661fL8fHHlMbBxF5JCZsTzFrFvDBB0BICBAbqzoa77R/\nv+yNzHXuROQETNieYOdO6QL395fCKCaT6oi805kzQMWKqqMgIg/FhK13ly/fnAW+dq1UMyPXS0gA\nMjOBRx9VHQkReSj23emZ1QrUry/Lt2bMkO9JjV9+kSMrnBGRk7CFrWcdOgDHj8suXD17qo7Gu/3x\nhxw7dlQbBxF5LCZsvRo9WuqEt2gBfPGF6mho1y6gSBHA11d1JETkoZiw9WjNGuDtt4GSJYGVK1VH\nQ4BMOKtSRXUUROTBmLD1JiFBxkmNRmDTJs4IdwcHDgBZWUDz5qojISIPxklnemK1yoYeV68CixZx\nCZG7sFjk2LWr2jiIyKOxha0nERFAfDzw2msy4Yzcw6pVgMEANGumOhIi8mBM2HoxebKUHa1fHxg/\nXnU0dKv9+4HgYEnaREROwncYPdi5Exg8GChaFFi3TnU0dKu0NNlSk2vgicjJmLDdXWYm0KaNfL9+\nPeDnpzYeymnuXDl26qQ2DiLyeJx05u46dJAW3CefADVrqo6GbrdggRwjI9XGQUQejy1sd/bpp7LO\numVLYNgw1dFQbrZskYIpRYuqjoSIPBwTtrvauxd4/XWgRAlgxQrV0VBurFZZF1+jhupIiMgLMGG7\nI6tVxq01TXbgYnEU97R8ufytwsJUR0JEXoBj2O6oa1fgwgXgvfc4bu3OfvxRjr16KQ2DiLwDW9ju\nxmKRrRrr1AHeeUd1NHQvf/4ps/bLlFEdCRF5AZe3sCMjI2E0GmE2m2E2m119efd2/rxsk1m4sHSF\nk/uyWoG4OKBBA9WREJEOWSwWWCwWZGVl5fkxLk/Ys2fPRlHOqM3dk08C167JUiH+jtzbsmWStLn/\nNRHlQ3ajNTk5GcWKFcvTY9gl7i7GjAH27AGeew5o3151NHQ/338vx7591cZBRF7DR9M0zRUXyv4U\nkZSUxBb27Q4fBqpVA4oXB86dk60zyb099BBw5QqQnKw6EiLSMVtyI1vY7iB7CdeyZUzWepCZCZw5\nA9SrpzoSIvIiTNiqDRsmW2YOGQI0bKg6GsqL2bPlA1aXLqojISIvwi5xlQ4ckCpZISEy45jbM+pD\n27ZSfe7KFSAgQHU0RKRj7BLXi6efluOyZUzWerJ5M1CqFJM1EbkUs4Qqw4ZJq3rwYFYz05NTp2Si\n2eOPq46EiLwME7YKhw8Dn30GlC4NTJigOhqyxaRJcuzfX20cROR1mLBVCAuTSUtLlrArXG9+/VU2\nY2nVSnUkRORlmC1c7dNPpYXdvTtQu7bqaMgWVitw5AhQq5bqSIjICzFhu9Lly0B0tJQd/fZb1dGQ\nrebOlaTNGvhEpACrdLhSWJjUCp83jwVS9GjKFDm+/LLaOIjIK7GF7SqLFwMbNgCtW3PDCL3atEm2\n0uRyLiJSgAnbFaxWGbM2GoH581VHQ/mxcyeQmiq9JERECjBhu8Lw4cClS8Bbb8kGH6Q/n34qx1df\nVRsHEXktliZ1toQEoGxZIDhYNowgfQoOlk0/Ll9WHQkReRCWJnUnnTpJl/jPP6uOhPIrPh64cEF2\nVSMiUoQJ25mWLwe2bgWeeAJo3lx1NJRf//2vHIcNUxsHEXk1dok7U0iItMzOnwcCA1VHQ/lVtqzM\nQUhNVR0JEXkYdom7g/HjgbNngYEDdZ2s161bh9jYWKdeY9y4cbBarU69Rr4lJkqXeMuWqiMhIi/H\nhO0MmZlATIys19Xx5h7Hjh3DokWL0KJFC6dep0OHDoiOjnbqNfKN3eFE5CaYsJ2hb18gI0OStZM3\n97h27RpiYmLQu3dv9OvXDwMGDMCRI0cQFRUFAFi0aBHCwsJgNBphMpkQFhaGRYsWAZCumM6dO8Pf\n3x+BgYHo0aNHjnPHxMTgrbfeynFbamoqRo0ahaFDh6JVq1bo2bMnzp07d984NU3DypUr0bp16zt+\nVqtWLZhMJqxbty6fvwUnmj0b8PUF2rZVHQkReTmOYTtaYiLw4INAuXLA8eNOv9yQIUNQvnx5DB8+\nHIAk1B49emD79u04fsv1W7duDR8fH6xevfqOc3z++eeoWLEiwsPDb9y2efNmzJw5E5Oyt5P8V3R0\nNIYOHYrSpUtD0zS0b98ecXFx2LFjB0wmU64xzp07F4sXL0ZKSgq2bt2aI65sZ86cQZ8+fbB48eJ8\n/R6c4uxZmYfw9NPA0qWqoyEiD8QxbJW6dZNlXDNnOv1S6enpmDp1KgYPHnzjNn9/f3z55Zcw5lKr\n3MfHJ9fzFC9eHMWKFctx26RJk+5ocWdkZGDixImYPn36jfMNGzYMBw4cwMKFC+8aZ5cuXfDdd9+h\n4z1KsoaEhCArKwvHjh27631c7qOP5DhypNo4iIjAhO1YR48Cf/wB1Knjkv2S09PTkZmZid27d+e4\nvXTp0naPO8fGxqJBgwY5brt+/f/bu/ewqMpFDeDvDHcEREJB1MRjhmihgpi3zDzuCPN42yqMF8zS\nTsZWM3eSnnZmWwLz2ZmXTI2dedtDFzN9PIJ5SVHjMVIwPWokChs0AxVExAs46/zxBYIiMszlmzW8\nv+fxWTEyrHcC52Wt9a3vuwNfX19crzFa+tFHHwWABhXtw07m9OnTx7aOsL/+GmjWjGtfE5FNYGGb\nU3S02G7aZJXd+fj4oEePHhg7diz+9a9/obCwsPrvYmNjG/11z5w5Ax8fn/uO0ps1a4bc3FwkJiZW\nP5abmwsA6NChQ6P3V6Vnz5746aefTP46ZpGXJ2ame/ZZ2UmIiACwsM0nI0NMkvLMM0DXrlbb7eef\nf46KigpMmDAB/v7+6Nq1K1asWIGePXs2+msWFBSgVatWDfrc5ORkBAUFYcSIEY3eXxUfHx9kZ2eb\n/HXMYv58sV2wQG4OIqI/WH1R5ujoaDg6OkKn00Gn01l795YTEwNoNMDGjVbd7ZNPPomcnBx8++23\n2Lt3L3bt2oUZM2bg/PnzSEhIaNTXLCoquu+adl2OHTuGLVu2YNeuXXBycmrUvmpq0aIFSmxlru6t\nW4EWLYDQUNlJiMgO6fV66PV6VFZWNvg5Vi/s5ORk+xslfvAgcPq0WOe6bVur7ba8vBx5eXkIDg5G\ndHQ0oqOjYTAY8Ne//hVLlizBW2+9VV28DxpwBohryzX/viE3DpSVleGVV17BN998g/DwcNNfDAAH\nB4d6c1pNRoZY5GPyZNlJiMhOVR20Vo0SbwieEjeHqVPF0fUfo6etpaioCF9++WWtx7RabfU15jNn\nzlQ/7u/vj+Li4jq/zsWLF+Hr61v9sa+vb71HuoqiYNq0aVi8eDEG/bEgRl23ahnrypUraNmypclf\nx2Rvvy22770nNwcRUQ0sbFOlp4uj68hIsQSjFSmKgpSUlPuOiB0dHeHh4YG2NY72R4wYgVOnTuHa\ntWv3fZ2srCx06dKl+uPWrVvj8uXLD9xvfHw8Jk2ahAF/jJ7Oy8vDvn37THw1orD9/f1N/jomMRiA\nffuAwECrni0hInoYFrappkwRR9dr10rZfVZWFubOnYtbt25VP7Zs2TIMGTIEfn5+1Y9FRUXhhRde\nwNtVR48QhR8fH4/x48fX+ppBQUG4ePFinfN7f/HFF9i3bx+OHDmCxMREJCYm4u2330ZQUBAAMQiu\nbdu2tUasVzEYDPXOGX7s2DH06NGj4S/eEjZsEFPLvvKK3BxERPew+jVsu3L4MHDypJgJy8pH14A4\nkp43bx4GDRqEqVOnVg9e8PPzQ1JS0n2f/9VXX+Gjjz7C2LFj4e7ujlu3bmHixIkYMmRIrc/TarXo\n1asXsrKyEFpj0NXly5fx0ksv4ebNm9i7d2/14xqNBkuWLAEgfgmoqKhAeno6hg8fDgBITU1FUlIS\nDhw4gEuXLqF///7o3LnzfRnT09OxcOFC8/zPaazFi8V0srNmyc1BRHQPTk1qiu7dgZ9/Fqs5BQTI\nTmNWKSkpOHjwIOLj441+7uXLl5GRkYHnn3++wc8pLi7G0KFDcejQIaP3ZzZXrgCPPAL06QP88IO8\nHETUZHBqUmv49Vfg2DGx7KKdlTUAREZGIjMzEzdu3DD6uTt37sTTRi5HuXr1asySfVRbdbng73+X\nm4OIqA4s7MaaNk1sV62Sm8OC5s+fjwVGThySm5sLNzc3NGvWrMHPyc/PR3Z2NkaPHm1sRPPS64Hm\nzYH//E+5OYiI6sDCboySEmDvXqBLFyA4WHYai3nqqafQvXv3WterHyYwMBAjR440aj8rVqzAsmXL\njI1nXjt3iu/ruHFycxARPQCvYTfGpEnA+vViycWICNlpyBx69RJTy165Anh7y05DRE0Er2FbUmUl\nkJx8d51kUr+yMlHW3buzrInIZrGwjRUfL+7TrXE/M6nc3LmAogDvvis7CRHRA/GUuLFatgTKy4Fr\n18T9uqR+Xl6AgwPwgKlbiYgshafELWXvXuDSJSAqimVtL778Uvzy9dJLspMQEdWLR9jGqBqYdOkS\n4OMjOw2ZQ3AwkJ0tStvdXXYaImpieIRtCaWloqx79GBZ24ucHLFwy7PPsqyJyOaxsBuqamCS7Lmu\nyXxmzBDbpUvl5iAiagCeEm8ob2+xKhcHJtmH27fFUXVgIFBj3XAiImviKXFzS0kBrl4FJk6UnYTM\nZe5c4M4d3spFRKrBI+yG6NNHLKVZUiJuASL18/QUt3KVlMhOQkRNGI+wzen2bSAjA+jalWVtL1av\nFrObTZ8uOwkRUYOxsB9m+XJx6nTmTNlJyFwWLACcnID582UnISJqMBb2w6xZAzg6cmINe5GSAvz2\nG6DTie8rEZFKmFTYL774IrRaba0/Q4YMMVc2+UpLxaQaffpwZjN78frr4nu5fLnsJERERjHpEEOj\n0SAyMhJr166tfszFxcXkUDYjIUFs58yRm4PMIytL/AIWGcnxCESkOiYVtqIocHZ2RqtWrcyVx7Zs\n2gS4ugJDh8pOQuYwdarYrlolNwcRUSOYdJ5Xo9Fg37598PPzQ+fOnfHaa6/hypUr5som16VLQH4+\nMGCA7CRkDr/8IqaW7dcPePRR2WmIiIxm0hH2888/jz//+c/o0KEDzpw5g3nz5iEyMhLp6enQqv2a\n76JFYsvT4fZhyhSx/ec/5eYgImqkBk+csmnTJrz66qvVH6empqJfv361PufcuXPo2LEjdu/ejUGD\nBtX6u6qbwyMjI+F4z+hcnU4HnU7X2NdgGR06ABcvAjduyE5Cpjp3DviP/wDCwsRRNhGRBHq9Hnq9\nvtZjlZWVSElJadDEKQ0u7LKyMhQWFlZ/HBAQAFdX1/s+r1WrVoiPj8fUquuFf1DVTGe3b4tr1337\nAgcPyk5DphowADhwADh2DAgJkZ2GiKiaMd3Y4FPiHh4e8PDwqPdzCgoKcPnyZbRu3bqhX9Y2/fOf\nYmWuF1+UnYRMlZMjyjosjGVNRKrW6AvN169fx5tvvonDhw8jNzcXe/bswfDhw9GpUydERESYM6P1\nbdggVuaKiZGdhEw1ebLYfv651BhERKZqdGE7ODjg+PHjGDZsGIKCgjBlyhSEh4fjwIEDcHJyMmdG\n68vKEssuOjvLTkKm+PXXu0fXTzwhOw0RkUkaPUrc1dUVqamp5sxiG06cEAPN1H6WgIDx48V2wwa5\nOYiIzEDl915ZwMcfi21srNwcZJqsLLHK2tNPA8HBstMQEZmMhX2v774TI8R5ClXdJkwQ4xA2bpSd\nhIjILFjYNRkMQF6eWPua1CslBfi//xNzhnNWMyKyEyzsmtLSxNrX9rTiWFM0ZQrg4CDmgicishMs\n7JrWrxfbl1+Wm4Mab80a4MIFsX65t7fsNEREZtPgmc5MpYqZzoKDgdxcTkeqVgYD0Lw5UFkJXL3K\n2/KIyOZZZKazJiE3F2jfXnYKaqzXXwfKyoB//INlTUR2h6fEqxQWAjdvAj17yk5CjXHlCrByJeDv\nD7zxhuw0RERmx8Ku8vXXYvvCC3JzUOPodGLAIKcgJSI7xcKu8v33Yjt8uNwcZLyffhL3z4eGcoY6\nIrJbLOwqP/8MuLkB7u6yk5CxRo8Wk6Rs2SI7CRGRxbCwqxQUAAEBslOQsVauFJPdvPgiJ0khIrvG\nwgbEbUDl5ZzhTG3Ky4HZs4FmzcT910REdoy3dQHA4cNiGxoqNwcZJypKjOzfsAFw5I8yEdk3HmED\nYkpSAHjmGbk5qOHS04Ht24Fu3cRCH0REdo6FDYhRxgDQt6/cHNQwBgMwahSg1YrSJiJqAljYAHDu\nnJgZi7NjqUNcHHDxopjZrG1b2WmIiKyChQ2IN39PT9kpqCHOnQM+/BBo3RpYvFh2GiIiq2FhA0BJ\nCdCypewU1BCRkeKU+LZt4pQ4EVETwXc8QIw05qlV2/fBB8AvvwDjxnHOdyJqcljYN28CigK0aSM7\nCdWnoACYNw9o0QJYt052GiIiq2NhZ2eLbbt2cnNQ/f70J7G4x7ZtvOeaiJokFnZVYQcGSo1B9UhI\nAE6fFity9e8vOw0RkRRWP1SJjo6Go6MjdDoddDqdtXd/v/PnxZbziNumnBzg7bcBHx9g40bZaYiI\nzEKv10Ov16OysrLBz7F6YScnJ8PLy8vau32wkhKx9fOTm4PuZzAAAweKMQY7d3JUOBHZjaqD1tLS\nUjRv3rxBz+E7YFVht2olNwfd77XXxGCzmTM5KpyImjwWdlmZ2Pr4yM1Bte3dC6xeDXToACxZIjsN\nEZF0LOyq6weurnJz0F1lZcCwYWI0eNXCLERETRzvjzEYxJbXR23Hs88C168Dn3/OCW2IiP7Alrpz\nR3YCqum998TqaUOHApMmyU5DRGQzWNhOTmJ7+7bcHAQcPAi8+66Y133LFtlpiIhsCgvbw0NsS0vl\n5mjqSkuBiAjAwQFIT+dsZkRE92Bhu7uLbXGx3BxNXZ8+QHk5sHYt0LGj7DRERDaHhV01iculS3Jz\nNGWTJwMnTwLjxwMTJshOQ0Rkk1jY7duL7dmzcnM0VWvWiNHgnTsD69fLTkNEZLNY2J06iW1urtQY\nTdJPPwHTpgGenkBGBm+tIyKqB98hg4LENi9Pbo6m5tIlMU+4RgP88MPdwX9ERFQnDsX19halwVPi\n1lNZCXTvLiZH2bABeOIJ2YmIiGwej7ABMVKcR9jW06+fWNZ07lwOMiMiaiAWNgD4+gKFhbJTNA0x\nMcCPPwIjRgDvvy87DRGRarCwATFS/No12Sns37vv3j0Fvnmz7DRERKrCwgaA3r0BRQGysmQnsV+r\nVwMLFgCtW3NEOBFRI/BdExBLOQLAt9/KzWGvtm4Vt281by4mSOFSpkRERmNhA2JaTI2Gay9bwsGD\nwKhRgIsLcOyYGJVPRERGY2ED4vTsI48AP/8sO4l9OXxYrG2t1YoFPapmlSMiIqOxsKv06gVcvgyU\nlclOYh+OHgWeflr8d1qauO+aiIgajYVdJSpKbDmftelOnBCXGQwGYM8e8d9ERGQSFnaV6GhxHTs5\nWXYSdTt6FAgLE7OZpaQAAwbITkREZBdY2FWcncU11owM2UnU69Ah4KmngDt3gB07gD/9SXYiIiK7\nwcKuacwY4OZNYOdO2UnUZ9cu4JlnxH/v2wdEREiNQ0Rkb1jYNb31lthyykzjfP018PzzgIODGA3e\nv7/sREREdoeFXZOPD9C5s7h3uLxcdhp1+PBDcWbCxUXMFNezp+xERER2iYV9r4ULxejmuXNlJ7F9\nsbHA7NniHvYzZ4DgYNmJiIjslkZRFMUaOyotLUXz5s0RGRkJR0dH6HQ66HQ6a+zaeC1aiFHOXBCk\nbgYDMGSIuNbfsaM4svbwkJ2KiEg19Ho99Ho9KisrkZKSgqtXr8LLy6ve51i9sBsSSrq5c4HERGDV\nKuC//1t2GttSWgqEhwPZ2eKWre+/50IeRESNZEw38p22Ln//u7gmy9PitR09CrRpI8p6yhRg/36W\nNRGRlfDdti6OjsCsWUBxMfDee7LT2IakJHFkXV4OfPYZ8OmnshMRETUpPCX+IAaDGExVXi7mGG+q\n12gNBjEL3FdfAZ6eYgR9SIjsVEREdoGnxM1BqxVHkbdvA5GRstPIce4c0K6dKOsnnwQuXGBZExFJ\nwsKuz+jRYnnIgweBdetkp7Gu5cuBTp2A334D3nxTLD3aVM8yEBHZAJ4Sf5jycqBlS3GbV34+0KqV\n7ESWVV4u5gD/4QfAy0vMCd6vn+xURER2iafEzcndHdDrxanx0FBR3PZq40bA11eU9XPPAUVFLGsi\nIhvBwm6IYcPEPOPnzwO9eslOY36FhWJK0YkTAUURp/937hQrmBERkU1gYTdUQgIQFQVkZgL/9V+y\n05iHwQDMmQMEBABHjojBdZcvAzExspMREdE9WNjGSE4G+vQBtm9Xf2nv2AH4+wOLF4tFT/bsEY+5\nu8tORkREdWBhG+vgQaB3b1HaISFi/Ww1SU8HHn8ceOEF4MoVMZvbxYvAoEGykxERUT1Y2MbSakXp\njRsHHD8upuo8cUJ2qofLyAC6dQP69hUra40cKQr7/fc5vSgRkQrwnbqxNm0CFi0S05eGhAALFshO\nVLe0NOCJJ8RguePHxZF0QQHwzTfiti0iIlIFFrYp5swRE4r4+gLvvgs89hhw6JDsVOLWs4QEoHVr\n4JlngJMnxW1a//63uFYdECA7IRERGYmFbaonnhDXgMeNA86eBfr3F0fcR49aP0tKirhv2tUVmDcP\nKCkBxo8Xt23t3Am0bWv9TEREZBYsbHPQasUp8gsXxJHsiRNAWJiYh/sf/xC3T1mCwQBs3ixOc7u5\nAUOGiElPHn8cWL0auH797mQoRESkapya1BL+/W/gjTfESPJbtwAHByA4GBgxQhyJBwc37uuWlQH/\n+79AaqpYizov7+4vA+3bA2PGAP/zP4C3t/leCxERWYwx3cjCtiSDAVi5Uqz6dfLk3WlNtVqx4GnT\n2gAAClNJREFUdKe/v/jTpo0YAObiAjg5iWIuLhaTmBQUiFPaxcWi/Ku4uYnT8SNHArGxHEBGRKRC\nLGxbZDCIe7g3bxa3WOXkAFevijnK6/sWuLiIMvbzEwU9cKCYtIUDx4iIVM+YbnS0UibSaoEBA8Sf\ne5WViQFiN26Io2hvb3Hk7chvDxERCWwEW+DhwbWmiYioXhwlTkREpAIsbCIiIhVgYRMREakAC5uI\niEgFWNhEREQqwMImIiJSAavf1hUdHQ1HR0fodDrodDpr756IiEg6vV4PvV6PyqoZMBuAM50RERFJ\nYkw38pQ4ERGRCrCwiYiIVICFTUREpAIsbCIiIhVgYRMREakAC5uIiEgFWNhEREQqwMImIiJSARY2\nERGRCrCwiYiIVICFTUREpAIsbCIiIhVgYRMREakAC5uIiEgFWNhEREQqwMImIiJSARY2ERGRCrCw\niYiIVICFTUREpAIsbCIiIhVgYRMREakAC5uIiEgFWNhEREQqwMImIiJSARY2ERGRCrCwiYiIVICF\nTUREpAKO1t5hdHQ0HB0dodPpoNPprL17IiIi6fR6PfR6PSorKxv8HI2iKIoFM1UrLS1F8+bNcfXq\nVXh5eVljl0RERDbNmG7kKXEiIiIVYGETERGpgM0Vtl6vlx3BKprK6wSazmvl67Q/TeW18nWqAwtb\nkqbyOoGm81r5Ou1PU3mtfJ3qYHOFTURERPezq8Ju7G9PpvzWJeM3Nhl5m8rrNPW51t5nU3mdpjyX\nr9Oy+LNr2efWxMI24XmmPlfGPtX0ZsDCttzzTH2ujH3yZ9dy+zQFf3Yt+9yarDZxStXt3qWlpfV+\nXmVl5UM/x9zPbSr7NOW5TWWfpjyX+7TN53KftvncprLPhz236vGGTIlitYlTCgoK0K5dO2vsioiI\nSFXy8/PRtm3bej/HaoVtMBhw4cIFeHp6QqPRWGOXRERENk1RFFy7dg0BAQHQauu/Sm21wiYiIqLG\ns6tBZ0RERPaKhU1ERKQCLGwiIiIVYGETERGpgM0V9qlTpzBs2DB4e3vDw8MDvXr1Qn5+vuxYFvPq\nq69Cq9Vi6dKlsqOYXWVlJeLi4hASEgIPDw+0adMGkyZNwm+//SY7mtl9/PHHCAwMhJubG3r37o2M\njAzZkcwqISEB4eHh8PLygp+fH0aOHIns7GzZsSwuMTERWq0Ws2bNkh3FIs6fP48JEybA19cX7u7u\nCAkJwZEjR2THMqvKykrMnTsXHTp0gLu7Ox577DEsXLhQdqxGsanCzsnJQf/+/dGlSxfs378fx48f\nxzvvvANXV1fZ0Sxiy5YtOHz4MAICAuzyVrfr168jMzMT77zzDjIzM/HNN9/gl19+wbBhw2RHM6sv\nvvgCs2fPxoIFC5CZmYlu3bohIiICRUVFsqOZTVpaGqZPn47Dhw9j165dqKiowHPPPYfy8nLZ0Swm\nIyMDa9asQUhIiF3++ywuLka/fv3g4uKC1NRUnDp1Ch9++CFatGghO5pZvf/++0hKSsLKlStx+vRp\nLFq0CB988AGWL18uO5rxFBsSFRWlxMTEyI5hFQUFBUrbtm2VkydPKoGBgcrSpUtlR7KKjIwMRaPR\nKPn5+bKjmE2vXr2U6dOnV39sMBiUNm3aKImJiRJTWVZRUZGi0WiUAwcOyI5iEdeuXVMef/xxZc+e\nPcrAgQOVWbNmyY5kdnFxccqAAQNkx7C4oUOHKlOmTKn12KhRo5SJEydKStR4NnOEbTAYsGPHDnTq\n1AkRERHw8/ND7969sXXrVtnRzM5gMGDixImYM2cOgoODZcexqpKSEmg0Gnh7e8uOYha3b9/G0aNH\nMXjw4OrHNBoNBg8ejPT0dInJLKukpAQA4OPjIzmJZcTGxmLo0KEYNGhQg6aMVKNt27YhLCwMY8aM\ngZ+fH0JDQ5GUlCQ7ltlFRkZi9+7d+PXXXwEAx44dw6FDhxAZGSk5mfFsprALCwtRVlaGxMREDBky\nBLt27cLIkSMxatQopKWlyY5nVosWLYKzszOmT58uO4pV3bx5E3FxcRg3bhw8PDxkxzGLS5cu4c6d\nO/Dz86v1eKtWrXDx4kVJqSzLYDDg9ddfr758ZW+Sk5ORlZWFhIQEALDL0+EAcPbsWXzyyScICgrC\nd999h2nTpmHGjBlYv3697Ghm9dprryEqKgpBQUFwdnZGaGgoZs2aBZ1OJzua0aQV9qZNm+Dp6QlP\nT094eXlVD2AZMWIEZs6ciZCQEMTFxWHo0KFYtWqVrJgmu/d1pqWlYdmyZVi7dm2tz7OH3+JrvlZP\nT08cOnSo+u8qKiowduxYaDQafPLJJxJTkqliY2Nx8uRJJCcny45idvn5+Zg5cyY2btwIZ2dnAOLf\npj38+7yXwWBAWFgYFi5ciG7dumHq1KmYOnWqqt9v67Js2TKsW7cOycnJyMzMxLp167B48WJV/mJi\ntdW67jV8+HD06dOn+mNfX184Ojre9xt7586da73xq829r/PLL79EYWEhHn300erH7ty5g9mzZ2Pp\n0qU4e/asjJhmce9rDQgIAHC3rPPz87F37167OboGxM+tg4MDfv/991qP//7772jdurWkVJbzl7/8\nBTt27EBaWlr199eeHDlyBEVFRQgNDa1+7M6dOzhw4AA+/vhj3Lp1y26OuAMCAup8v928ebOkRJYR\nHx+P+fPnY+zYsQCArl27Ii8vDwkJCYiJiZGczjjSCtvDw+O+N+7w8HCcPn261mPZ2dkIDAy0YjLz\nuvd1vvLKK7VGSSuKgoiICMTExGDy5MkyIppNXd/TqrLOycnB999/b3cjUJ2dnREWFobdu3dXf18N\nBgP27NmDGTNmSE5nPoqiYPr06di6dSv27duH9u3by45kEYMHD8aJEyeqP1YUBZMnT0ZwcDDi4uLs\npqwBoF+/fnb3flsXRVHg4OBQ6zGtVqvKsybSCrsub775JqKiojBgwAAMHDgQqamp2L59O/bv3y87\nmtn4+PjcN1DHyckJ/v7+6NSpk6RUllFZWYnRo0cjMzMT27dvR0VFRfV13UceeQROTk6SE5rHG2+8\ngUmTJqFnz54IDw/HRx99hBs3bqj+F7CaYmNjodfrsXXrVjRr1qz6++jt7W1Xt116eHjcd9Tp7u4O\nHx8fu7teP2vWLPTt2xcJCQkYM2YMfvzxR3z66af49NNPZUczqxEjRmDhwoVo164dunTpgszMTCxZ\nsgQvv/yy7GjGkzY+/QE+++wzpVOnToqbm5vSo0cPZdu2bbIjWZy93tZ17tw5RaPRKFqtVtFoNNV/\ntFqtsn//ftnxzGrFihVK+/btFRcXF6V3797Kjz/+KDuSWdX1fdRoNMq6detkR7M4e72tS1EUZfv2\n7cqTTz6puLq6Kl26dFGSkpJkRzK7srIyZfbs2UpgYKDi5uamdOzYUfnb3/6mVFRUyI5mNC6vSURE\npAI2c1sXERERPRgLm4iISAVY2ERERCrAwiYiIlIBFjYREZEKsLCJiIhUgIVNRESkAixsIiIiFWBh\nExERqQALm4iISAVY2ERERCrAwiYiIlKB/wdIRC9Mnu+lZAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "execution_count": 88,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tranche_w(3.5,0)+points_reductibles2+W1_35+W2_35+W3_35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "(tranche_w(3.5,0)+points_reductibles2+W1_35+W2_35+W3_35).save_image('tranche_35_sing_legende.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## w_0 = 3.5 + 0.1i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAewAAAJJCAYAAABoEwSgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 4 graphics primitives"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tranche_w(3.5,-0.1)+W1_35+W2_35+W3_35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "(tranche_w(3.5,0.1)+W1_35+W2_35+W3_35).save_image('tranche_35_reg_legende.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## w_0 = 2 + 0.1i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "W2_2 = text(\"$\\mathrm{SU}(3)$\", (0,0), color = 'black', fontsize = 'small')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAewAAAJJCAYAAABoEwSgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tranche_w(2,0.1)+TT1+TT2+TT3+W2_2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(tranche_w(2,0.1)+TT1+TT2+TT3+W2_2).save_image('tranche_2_reg_legende.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## w_0 =  1 + 0.1i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def tranche_w_zoom(wr,wi):\n",
    "    def tranche1(x,y):\n",
    "            return delta((x,y),(wr,wi))\n",
    "    return implicit_plot(tranche1(x,y), (x,-4,6.) , (y,-5.,5.), color = 'red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkcAAAJJCAYAAACgSZOHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ndiEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tranche_w_zoom(1,0.1)+TT1+TT2+TT3+W2_2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "(tranche_w_zoom(1,0.1)+TT1+TT2+TT3+W2_2).save_image('tranche_1_reg_legende.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Sage 6.8",
   "language": "",
   "name": "sage_6_8"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

